A Full-Matrix Approach for Solving General Plasma Dispersion Relation

A hitherto difficult and unsolved issue in plasma physics is how to give a general numerical solver for complicated plasma dispersion relation, although we have long known the general analytical forms. We transform the task to a full-matrix eigenvalue problem, which allows to numerically calculate all the dispersion relation solutions exactly free from convergence problem and give polarizations naturally for arbitrarily complicated multi-scale fluid plasma with arbitrary number of components. Attempt to kinetic plasma via $N$-point Pad\'e approximation of plasma dispersion function also shows good results.

==> code/fluid_beam/pdr_fluid.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-04-20 01:02
% pdr_fluid.m (Plasma Dispersion Relation), dispersion relation solver for 
% warm plasma with parallel beams.
% B0=(0,0,B0), k=(kx,0,kz), v0=(v0x,v0y,v0z)
% Typical run time: less than seconds for nkx*nkz=40*40 grids
close all; clear; clc;

% read input parameters
% par = importdata('pdrf_beam1.dat', ' ', 1); 
par = importdata('pdrf_beam2.dat', ' ', 1); 
[s, col]=size(par.data);
if(col~=7)
    disp('Wrong input data !!!');
end

for j=1:s
    qs(j)=par.data(j,1);
    ms(j)=par.data(j,2);
    ns0(j)=par.data(j,3);
    vs0x(j)=par.data(j,4);
    vs0y(j)=par.data(j,5);
    vs0z(j)=par.data(j,6);
    cs2(j)=par.data(j,7)^2;
end
rhos0=ns0.*ms;
Q0=sum(qs.*ns0);
if(Q0~=0)
    disp('Non-neutral charged !!!');
end

% other initial parameters
B0=1.0;  c2=1; epsilon0=1;
% k=0.1; theta=pi/3; 
% kx=k*sin(theta); kz=k*cos(theta); k2=k*k;

[kkx,kkz]=meshgrid(0.01:0.05:2.0,0.01:0.05:2.0);
[row,col]=size(kkx);
ww=zeros(row,col,4*s+6);
ww1=ww;
ww2=ww;

for ir=1:row
    for ic=1:col
        kx=kkx(ir,ic);
        kz=kkz(ir,ic);
 
        % eigen matrix
        M=zeros(4*s+6,4*s+6);

        wcs=qs.*B0./ms;
        ind2=4*s;
        for j=1:s
            ind=(j-1)*4;

            % dn~n
            M(1+ind,1+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
            % dn~v
            M(1+ind,2+ind)=-1i*kx*ns0(j);
            M(1+ind,4+ind)=-1i*kz*ns0(j);

            % dv ~ n & v
            M(2+ind,1+ind)=-1i*kx*cs2(j)/rhos0(j);
            M(2+ind,2+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
            M(2+ind,3+ind)=wcs(j);

            M(3+ind,2+ind)=-wcs(j);
            M(3+ind,3+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));

            M(4+ind,1+ind)=-1i*kz*cs2(j)/rhos0(j);
            M(4+ind,4+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));


            % dv~E
            M(2+ind,1+ind2)=qs(j)/ms(j);
            M(3+ind,2+ind2)=qs(j)/ms(j);
            M(4+ind,3+ind2)=qs(j)/ms(j);    
            % dv~B
            M(2+ind,5+ind2)=-qs(j)/ms(j)*vs0z(j);
            M(2+ind,6+ind2)=qs(j)/ms(j)*vs0y(j);
            M(3+ind,4+ind2)=qs(j)/ms(j)*vs0z(j);
            M(3+ind,6+ind2)=-qs(j)/ms(j)*vs0x(j);
            M(4+ind,4+ind2)=-qs(j)/ms(j)*vs0y(j);
            M(4+ind,5+ind2)=qs(j)/ms(j)*vs0z(j);   

            % dE~n
            M(1+ind2,1+ind)=-qs(j)*vs0x(j)/epsilon0;
            M(2+ind2,1+ind)=-qs(j)*vs0y(j)/epsilon0;
            M(3+ind2,1+ind)=-qs(j)*vs0z(j)/epsilon0;

            % dE~v
        %     M((1:3)+ind2,(2:4)+ind)=-qs(j)*ns0(j)/epsilon0;
            M(1+ind2,2+ind)=-qs(j)*ns0(j)/epsilon0;
            M(2+ind2,3+ind)=-qs(j)*ns0(j)/epsilon0;
            M(3+ind2,4+ind)=-qs(j)*ns0(j)/epsilon0;

        end

        % dE~B
        M(1+ind2,5+ind2)=-1i*kz*c2;
        M(2+ind2,4+ind2)=1i*kz*c2;
        M(2+ind2,6+ind2)=-1i*kx*c2;
        M(3+ind2,5+ind2)=1i*kx*c2;

        % dB~E
        M(4+ind2,2+ind2)=1i*kz;
        M(5+ind2,1+ind2)=-1i*kz;
        M(5+ind2,3+ind2)=1i*kx;
        M(6+ind2,2+ind2)=-1i*kx;

        % solution
        % [X,lambda]=eig(M);
        % omega=-1i*lambda

        d=eig(M);
        wtmp=-1i*d;
        [wr,inw1]=sort(real(wtmp));
        [wi,inw2]=sort(imag(wtmp));
        w1=wtmp(inw1);
        w2=wtmp(inw2);
        
        ww1(ir,ic,:)=w1;
        ww2(ir,ic,:)=w2;

    end
end

h=figure('unit','normalized','Position',[0.01 0.47 0.6 0.45]);
% figure;
set(gcf,'DefaultAxesFontSize',15);
subplot(121);
for ns=1:(4*s+6)
    surf(kkx,kkz,real(ww1(:,:,ns))); hold on;
end
xlabel('kx'); ylabel('kz'); zlabel('\omega');

subplot(122);
for ns=1:(4*s+6)
    surf(kkx,kkz,imag(ww2(:,:,ns))); hold on;
end
xlabel('kx'); ylabel('kz'); zlabel('\gamma');





==> code/fluid_swanson/pdr_fluid.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-04-20 01:02
% pdr_fluid.m (Plasma Dispersion Relation), dispersion relation solver for 
% warm plasma with parallel beams.
% B0=(0,0,B0), k=(kx,0,kz), v0=(v0x,v0y,v0z)
close all; clear; clc;

%% read input parameters
par = importdata('pdrf.dat', ' ', 1); 
[s, col]=size(par.data);
if(col~=7)
    disp('Wrong input data !!!');
end

for j=1:s
    qs(j)=par.data(j,1);
    ms(j)=par.data(j,2);
    ns0(j)=par.data(j,3);
    vs0x(j)=par.data(j,4);
    vs0y(j)=par.data(j,5);
    vs0z(j)=par.data(j,6);
    cs2(j)=par.data(j,7)^2;
end
rhos0=ns0.*ms;
Q0=sum(qs.*ns0);
if(Q0~=0)
    disp('Non-neutral charged !!!');
end

%% other initial parameters
B0=1.0;  k=0.1; theta=pi/3; 
kx=k*sin(theta); kz=k*cos(theta); k2=k*k;
c2=1; epsilon0=1;
 
%% eigen matrix
M=zeros(4*s+6,4*s+6);

wcs=qs.*B0./ms;
ind2=4*s;
for j=1:s
    ind=(j-1)*4;
    
    % dn~n
    M(1+ind,1+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
    % dn~v
    M(1+ind,2+ind)=-1i*kx*ns0(j);
    M(1+ind,4+ind)=-1i*kz*ns0(j);
    
    % dv ~ n & v
    M(2+ind,1+ind)=-1i*kx*cs2(j)/rhos0(j);
    M(2+ind,2+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
    M(2+ind,3+ind)=wcs(j);
    
    M(3+ind,2+ind)=-wcs(j);
    M(3+ind,3+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
    
    M(4+ind,1+ind)=-1i*kz*cs2(j)/rhos0(j);
    M(4+ind,4+ind)=-1i*(kx*vs0x(j)+kz*vs0z(j));
    
    
    % dv~E
    M(2+ind,1+ind2)=qs(j)/ms(j);
    M(3+ind,2+ind2)=qs(j)/ms(j);
    M(4+ind,3+ind2)=qs(j)/ms(j);    
    % dv~B
    M(2+ind,5+ind2)=-qs(j)/ms(j)*vs0z(j);
    M(2+ind,6+ind2)=qs(j)/ms(j)*vs0y(j);
    M(3+ind,4+ind2)=qs(j)/ms(j)*vs0z(j);
    M(3+ind,6+ind2)=-qs(j)/ms(j)*vs0x(j);
    M(4+ind,4+ind2)=-qs(j)/ms(j)*vs0y(j);
    M(4+ind,5+ind2)=qs(j)/ms(j)*vs0z(j);   
    
    % dE~n
    M(1+ind2,1+ind)=-qs(j)*vs0x(j)/epsilon0;
    M(2+ind2,1+ind)=-qs(j)*vs0y(j)/epsilon0;
    M(3+ind2,1+ind)=-qs(j)*vs0z(j)/epsilon0;
    
    % dE~v
%     M((1:3)+ind2,(2:4)+ind)=-qs(j)*ns0(j)/epsilon0;
    M(1+ind2,2+ind)=-qs(j)*ns0(j)/epsilon0;
    M(2+ind2,3+ind)=-qs(j)*ns0(j)/epsilon0;
    M(3+ind2,4+ind)=-qs(j)*ns0(j)/epsilon0;
    
end

% dE~B
M(1+ind2,5+ind2)=-1i*kz*c2;
M(2+ind2,4+ind2)=1i*kz*c2;
M(2+ind2,6+ind2)=-1i*kx*c2;
M(3+ind2,5+ind2)=1i*kx*c2;

% dB~E
M(4+ind2,2+ind2)=1i*kz;
M(5+ind2,1+ind2)=-1i*kz;
M(5+ind2,3+ind2)=1i*kx;
M(6+ind2,2+ind2)=-1i*kx;

%% when no density perturbation
% ind1=[];
% for j=1:s
%    ind=1+4*(j-1);
%    if(M(:,ind)==0)
%        ind1=[ind1,ind];
%    end
% end
% M(ind1,:)=[];
% M(:,ind1)=[];

%% solution
% [X,lambda]=eig(M);
% omega=-1i*lambda

d=eig(M);
wtmp=-1i*d;
w=sort(wtmp)






==> code/pdrk_beam/pdrk_beam.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-04-18 19:09
% pdr_k_es1d.m, Plasma Dispersion Relastion solver, Kinetic, ES1D
% transform to matrix eigenvalue problem д╦X=MX
% Landau damping: 2*k^2-Z'(дк)=0, дк=w/(k*sqrt(2))
% eight-pole approximation for Z'(дк)
%     =sum {aj/(bj-дк)^2+conj(aj)/(conj(bj)+дк)^2}

close all; clear; clc;

%% read input parameters
par = importdata('pdrk.dat', ' ', 1); 
[s, col]=size(par.data);
if(col~=5)
    disp('Wrong input data !!!');
end

for j=1:s
    qs(j)=par.data(j,1);
    ms(j)=par.data(j,2);
    ns0(j)=par.data(j,3);
    Ts(j)=par.data(j,4);
    vs0(j)=par.data(j,5);
end
vts=sqrt(2*Ts./ms);
lambdaDs=sqrt(Ts./(ns0.*qs.^2));


%%
% % Landau damping data
% data = [0.1   1.0152   -4.75613E-15
% 0.2   1.06398   -5.51074E-05
% 0.3   1.15985   -0.0126204
% 0.4   1.28506   -0.066128
% 0.5   1.41566   -0.153359
% 0.6   1.54571   -0.26411
% 0.7   1.67387   -0.392401
% 0.8   1.7999   -0.534552
% 0.9   1.92387   -0.688109
% 1.0   2.0459   -0.85133
% 1.5   2.63233   -1.77571
% 2   3.18914   -2.8272];
% id=8;
% k=data(id,1)
% wr=data(id,2)
% wi=data(id,3)

% Ronnmark1982
b(1)=-1.734012457471826E-2-4.630639291680322E-2i;
b(2)=-7.399169923225014E-1+8.395179978099844E-1i;
b(3)=5.840628642184073+9.536009057643667E-1i;
b(4)=-5.583371525286853-1.120854319126599E1i;
c(1)=2.237687789201900-1.625940856173727i;
c(2)=1.465234126106004-1.789620129162444i;
c(3)=.8392539817232638-1.891995045765206i;
c(4)=.2739362226285564-1.941786875844713i;

b(1:4)=-b(1:4);

b(5:8)=conj(b(1:4));
c(5:8)=-conj(c(1:4));

N=8;
sN=s*N;

kk=[]; ww=[];
for k=0.01:0.01:0.5
    M=zeros(sN,sN);
    for si=1:s
        for j=1:N;
            sj=(si-1)*N+j;
            bsj(sj)=b(j)*(vts(si)/lambdaDs(si))^2/2;
            csj(sj)=k*(vs0(si)+c(j)*vts(si));
        end
    end

    for sj=1:sN
       M(sj,sj)=csj(sj);
       M(sj,sj+sN)=bsj(sj);
       M(sj+sN,sj+sN)=csj(sj);
    end
    M((sN+1):(sN+sN),1:sN)=1;

    d=eig(M);
    omega=d;
%     ind=find(imag(omega)==max(imag(omega)));
%     w=omega(ind);
    [wi,ind]=sort(imag(omega),'descend');
    w=omega(ind);
    
    kk=[kk,k];
    ww=[ww,w(1:4)];
end

h=figure('unit','normalized','Position',[0.01 0.57 0.5 0.35]);
% figure;
set(gcf,'DefaultAxesFontSize',15);

subplot(121);
plot(kk,imag(ww(1,:)),'-',kk,imag(ww(2,:)),'--',kk,imag(ww(3,:)),...
    '--',kk,imag(ww(4,:)),'--','LineWidth',2);
xlabel('k'); ylabel('\omega_i'); 
title(['(a) growth rate, n_b=',num2str(ns0(2))]); %

subplot(122);
plot(kk,real(ww(1,:)),'.',kk,real(ww(2,:)),'.',kk,real(ww(3,:)),...
    '.',kk,real(ww(4,:)),'.','LineWidth',2);
title(['(b) frequency, T_b=T_e, v_{b}=',num2str(vs0(2)/vts(1)),'v_{te}']);
xlabel('k'); ylabel('\omega_r'); 

print('-dpng','pdrk_es1d.png');




==> code/pdrk_landau/faddeeva.m <==
function w = faddeeva(z,N)
% FADDEEVA   Faddeeva function
%   W = FADDEEVA(Z) is the Faddeeva function, aka the plasma dispersion
%   function, for each element of Z. The Faddeeva function is defined as:
%
%     w(z) = exp(-z^2) * erfc(-j*z)
%
%   where erfc(x) is the complex complementary error function.
%
%   W = FADDEEVA(Z,N) can be used to explicitly specify the number of terms
%   to truncate the expansion (see (13) in [1]). N = 16 is used as default.
%
%   Example:
%       x = linspace(-10,10,1001); [X,Y] = meshgrid(x,x); 
%       W = faddeeva(complex(X,Y)); 
%       figure; 
%       subplot(121); imagesc(x,x,real(W)); axis xy square; caxis([-1 1]); 
%       title('re(faddeeva(z))'); xlabel('re(z)'); ylabel('im(z)'); 
%       subplot(122); imagesc(x,x,imag(W)); axis xy square; caxis([-1 1]);
%       title('im(faddeeva(z))'); xlabel('re(z)'); ylabel('im(z)'); 
%
%   Reference:
%   [1] J.A.C. Weideman, "Computation of the Complex Error Function," SIAM
%       J. Numerical Analysis, pp. 1497-1518, No. 5, Vol. 31, Oct., 1994 
%       Available Online: http://www.jstor.org/stable/2158232

if nargin<2, N = []; end
if isempty(N), N = 16; end

w = zeros(size(z)); % initialize output

%%%%%
% for purely imaginary-valued inputs, use erf as is if z is real
idx = real(z)==0; %
w(idx) = exp(-z(idx).^2).*erfc(imag(z(idx)));

if all(idx), return; end
idx = ~idx;

%%%%%
% for complex-valued inputs

% make sure all points are in the upper half-plane (positive imag. values)
idx1 = idx & imag(z)<0;
z(idx1) = conj(z(idx1));

M = 2*N;
M2 = 2*M;
k = (-M+1:1:M-1)'; % M2 = no. of sampling points.
L = sqrt(N/sqrt(2)); % Optimal choice of L.

theta = k*pi/M;
t = L*tan(theta/2); % Variables theta and t.
f = exp(-t.^2).*(L^2+t.^2);
f = [0; f]; % Function to be transformed.
a = real(fft(fftshift(f)))/M2; % Coefficients of transform.
a = flipud(a(2:N+1)); % Reorder coefficients.

Z = (L+1i*z(idx))./(L-1i*z(idx));
p = polyval(a,Z); % Polynomial evaluation.
w(idx) = 2*p./(L-1i*z(idx)).^2 + (1/sqrt(pi))./(L-1i*z(idx)); % Evaluate w(z).

% convert the upper half-plane results to the lower half-plane if necesary
w(idx1) = conj(2*exp(-z(idx1).^2) - w(idx1));


==> code/pdrk_landau/pdrk_es1d.m <==
% Hua-sheng XIE, huashengxie@gmail.com, IFTS-ZJU, 2013-04-18 19:09
% pdrk_es1d.m, Plasma Dispersion Relastion solver, Kinetic, ES1D
% transform to matrix eigenvalue problem д╦X=MX
% Landau damping: 2*k^2-Z'(дк)=0, дк=w/(k*sqrt(2))
% eight-pole approximation for Z'(дк)
%     =sum {aj/(bj-дк)^2+conj(aj)/(conj(bj)+дк)^2}
% test OK

close all; clear; clc;

%% read input parameters
par = importdata('pdrk_landau.dat', ' ', 1); 
% par = importdata('pdrk_acoustic.dat', ' ', 1); 
% par = importdata('pdrk_beam.dat', ' ', 1); 
[s, col]=size(par.data);
if(col~=5)
    disp('Wrong input data !!!');
end

for j=1:s
    qs(j)=par.data(j,1);
    ms(j)=par.data(j,2);
    ns0(j)=par.data(j,3);
    Ts(j)=par.data(j,4);
    vs0(j)=par.data(j,5);
end
vts=sqrt(2*Ts./ms);
lambdaDs=sqrt(Ts./(ns0.*qs.^2));


%%
% Landau damping data from Z function
data = [0.1   1.0152   -4.75613E-15
0.2   1.06398   -5.51074E-05
0.3   1.15985   -0.0126204
0.4   1.28506   -0.066128
0.5   1.41566   -0.153359
0.6   1.54571   -0.26411
0.7   1.67387   -0.392401
0.8   1.7999   -0.534552
0.9   1.92387   -0.688109
1.0   2.0459   -0.85133
1.5   2.63233   -1.77571
2   3.18914   -2.8272];
id=8;
% id=10;
k=data(id,1) % give k
wr=data(id,2)
wi=data(id,3)

% Ronnmark1982, 8-pole for Z function, and Z'
b(1)=-1.734012457471826E-2-4.630639291680322E-2i;
b(2)=-7.399169923225014E-1+8.395179978099844E-1i;
b(3)=5.840628642184073+9.536009057643667E-1i;
b(4)=-5.583371525286853-1.120854319126599E1i;
c(1)=2.237687789201900-1.625940856173727i;
c(2)=1.465234126106004-1.789620129162444i;
c(3)=.8392539817232638-1.891995045765206i;
c(4)=.2739362226285564-1.941786875844713i;

b(1:4)=-b(1:4);

b(5:8)=conj(b(1:4));
c(5:8)=-conj(c(1:4));

N=8;
sN=s*N;

M=zeros(sN,sN);
for si=1:s
    for j=1:N;
        sj=(si-1)*N+j;
        bsj(sj)=b(j)*(vts(si)/lambdaDs(si))^2/2;
        csj(sj)=k*(vs0(si)+c(j)*vts(si));
    end
end

for sj=1:sN
   M(sj,sj)=csj(sj);
   M(sj,sj+sN)=bsj(sj);
   M(sj+sN,sj+sN)=csj(sj);
end
M((sN+1):(sN+sN),1:sN)=1;

d=eig(M);
omega=d;
% ind=find(imag(omega)==max(imag(omega)));
% w=omega(ind)
[wi,ind]=sort(imag(omega),'descend');
w=omega(ind)


%% plot Landau solutions
% % h=figure('unit','normalized','Position',[0.01 0.57 0.3 0.35]);
% figure;
% set(gcf,'DefaultAxesFontSize',15);
% 
% plot(real(omega),imag(omega),'rx','LineWidth',2,'MarkerSize',10); hold on;
% 
% % plot contour of the Landau solution
% wrmax=4; wimax=5.0;
% vc = 0:.02:0.1;
% [Rew,Imw] = meshgrid(-wrmax:.01:wrmax, -wimax:.01:0);
% f1 = 1 + k^2 + 1i*(1/k)*sqrt(pi/2).*(Rew +1i*Imw).*faddeeva((Rew+1i*Imw)/(sqrt(2)*k));
% f = sqrt(real(f1).^2 + imag(f1).^2);
% contour(Rew, Imw, f, vc);
% legend('Matrix solutions','Z(\zeta) solutions');
% legend('boxoff');
% ylim([-wimax,wimax/2]); xlim([-wrmax,wrmax]);
% 
% title(['k=',num2str(k)]);
% xlabel('\omega_r'); ylabel('\omega_i'); 
% 
% print('-dpng','pdrk_es1d.png');



